The Four-Loop Rapidity Anomalous Dimension and Event Shapes to Fourth Logarithmic Order

We obtain the quark and gluon rapidity anomalous dimension to fourth order in QCD. We calculate the N$^3$LO rapidity anomalous dimensions to higher order in the dimensional regulator and make use of the soft/rapidity anomalous dimension correspondence in conjunction with the recent determination of the N$^4$LO threshold anomalous dimensions to achieve our result. We show that the results for the quark and gluon rapidity anomalous dimensions at four loops are related by generalized Casimir scaling. Using the N$^4$LO rapidity anomalous dimension, we perform the resummation of the Energy-Energy Correlation in the back-to-back limit at N$^4$LL, achieving for the first time the resummation of an event shape at this logarithmic order. We present numerical results and observe a reduction of perturbative uncertainties on the resummed cross section to below 1%.

==> anc/RAD_4loops_g.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(alphaS^2*((-1616*CA^2)/27 + (224*CA*nf)/27 + 56*CA^2*Zeta[3]))/(16*Pi^2) + 
 (alphaS^3*((-594058*CA^3)/729 + (125252*CA^2*nf)/729 + (3422*CA*CF*nf)/27 - 
    (3712*CA*nf^2)/729 + (6392*CA^3*Pi^2)/243 - (824*CA^2*nf*Pi^2)/243 + 
    (154*CA^3*Pi^4)/135 + (4*CA^2*nf*Pi^4)/27 - (16*CA*CF*nf*Pi^4)/45 + 
    (24656*CA^3*Zeta[3])/27 - (1808*CA^2*nf*Zeta[3])/27 - 
    (608*CA*CF*nf*Zeta[3])/9 - (64*CA*nf^2*Zeta[3])/9 - 
    (176*CA^3*Pi^2*Zeta[3])/9 - 384*CA^3*Zeta[5]))/(64*Pi^3) + 
 (alphaS^4*((-28290079*CA^4)/2187 - (b4C4AF*CA^4)/6 - (384*d4AA)/NA + 
    (4*b4C4AF*d4AA)/NA + (10761379*CA^3*nf)/2916 - (b4C4FF*CA^3*nf)/12 - 
    2*b4nfCACF2*CA^3*nf - b4nfCF3*CA^3*nf + (2149049*CA^2*CF*nf)/486 + 
    4*b4nfCACF2*CA^2*CF*nf - (27949*CA*CF^2*nf)/54 + 4*b4nfCF3*CA*CF^2*nf + 
    (768*d4AF*nf)/NA + (4*b4C4FF*d4AF*nf)/NA - (898033*CA^2*nf^2)/2916 - 
    (110059*CA*CF*nf^2)/243 + (10432*CA*nf^3)/2187 + (389083*CA^4*Pi^2)/729 + 
    (2176*d4AA*Pi^2)/(9*NA) - (91067*CA^3*nf*Pi^2)/729 + 
    (2561*CA^2*CF*nf*Pi^2)/81 - 108*CA*CF^2*nf*Pi^2 - 
    (4544*d4AF*nf*Pi^2)/(9*NA) + (3376*CA^2*nf^2*Pi^2)/729 + 
    (4144*CA^4*Pi^4)/405 - (112*d4AA*Pi^4)/(135*NA) + 
    (21812*CA^3*nf*Pi^4)/1215 - (61108*CA^2*CF*nf*Pi^4)/1215 + 
    (334*CA*CF^2*nf*Pi^4)/45 + (160*d4AF*nf*Pi^4)/(27*NA) + 
    (16*CA^2*nf^2*Pi^4)/81 + (16*CA*CF*nf^2*Pi^4)/27 - (8*CA*nf^3*Pi^4)/405 - 
    (12716*CA^4*Pi^6)/5103 - (6952*d4AA*Pi^6)/(8505*NA) + 
    (226*CA^3*nf*Pi^6)/3645 - (1436*CA^2*CF*nf*Pi^6)/945 + 
    (29336*CA*CF^2*nf*Pi^6)/8505 - (2368*d4AF*nf*Pi^6)/(8505*NA) + 
    (1201744*CA^4*Zeta[3])/81 + (15616*d4AA*Zeta[3])/(9*NA) - 
    (247652*CA^3*nf*Zeta[3])/81 - (1892*CA^2*CF*nf*Zeta[3])/9 + 
    (2240*CA*CF^2*nf*Zeta[3])/9 + (10624*d4AF*nf*Zeta[3])/(9*NA) - 
    (22256*CA^2*nf^2*Zeta[3])/81 + (6928*CA*CF*nf^2*Zeta[3])/27 + 
    (160*CA*nf^3*Zeta[3])/9 - (13052*CA^4*Pi^2*Zeta[3])/27 + 
    (1792*d4AA*Pi^2*Zeta[3])/(3*NA) + (1040*CA^3*nf*Pi^2*Zeta[3])/9 - 
    (4432*CA^2*CF*nf*Pi^2*Zeta[3])/27 + (512*CA*CF^2*nf*Pi^2*Zeta[3])/9 - 
    (128*d4AF*nf*Pi^2*Zeta[3])/(3*NA) + (112*CA^2*nf^2*Pi^2*Zeta[3])/27 + 
    (2114*CA^4*Pi^4*Zeta[3])/135 + (368*d4AA*Pi^4*Zeta[3])/(45*NA) - 
    (21164*CA^4*Zeta[3]^2)/9 + (6688*d4AA*Zeta[3]^2)/(3*NA) - 
    (8584*CA^3*nf*Zeta[3]^2)/9 + (6800*CA^2*CF*nf*Zeta[3]^2)/3 - 
    736*CA*CF^2*nf*Zeta[3]^2 - (2432*d4AF*nf*Zeta[3]^2)/(3*NA) - 
    (181924*CA^4*Zeta[5])/27 + (3680*d4AA*Zeta[5])/(9*NA) - 
    (17936*CA^3*nf*Zeta[5])/27 + (21904*CA^2*CF*nf*Zeta[5])/9 - 
    (7744*CA*CF^2*nf*Zeta[5])/3 + (43520*d4AF*nf*Zeta[5])/(9*NA) + 
    (1472*CA^2*nf^2*Zeta[5])/9 + 32*CA*CF*nf^2*Zeta[5] + 
    (1376*CA^4*Pi^2*Zeta[5])/9 - (1024*d4AA*Pi^2*Zeta[5])/(3*NA) + 
    (11071*CA^4*Zeta[7])/3 - (6968*d4AA*Zeta[7])/NA))/(256*Pi^4)


==> anc/RAD_4loops_q.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(alphaS^2*((-1616*CA*CF)/27 + (224*CF*nf)/27 + 56*CA*CF*Zeta[3]))/(16*Pi^2) + 
 (alphaS^3*((-594058*CA^2*CF)/729 + (125252*CA*CF*nf)/729 + 
    (3422*CF^2*nf)/27 - (3712*CF*nf^2)/729 + (6392*CA^2*CF*Pi^2)/243 - 
    (824*CA*CF*nf*Pi^2)/243 + (154*CA^2*CF*Pi^4)/135 + (4*CA*CF*nf*Pi^4)/27 - 
    (16*CF^2*nf*Pi^4)/45 + (24656*CA^2*CF*Zeta[3])/27 - 
    (1808*CA*CF*nf*Zeta[3])/27 - (608*CF^2*nf*Zeta[3])/9 - 
    (64*CF*nf^2*Zeta[3])/9 - (176*CA^2*CF*Pi^2*Zeta[3])/9 - 
    384*CA^2*CF*Zeta[5]))/(64*Pi^3) + 
 (alphaS^4*((-28290079*CA^3*CF)/2187 - (b4C4AF*CA^3*CF)/6 + 
    (10761379*CA^2*CF*nf)/2916 - (b4C4FF*CA^2*CF*nf)/12 - 
    2*b4nfCACF2*CA^2*CF*nf - b4nfCF3*CA^2*CF*nf + (2149049*CA*CF^2*nf)/486 + 
    4*b4nfCACF2*CA*CF^2*nf - (27949*CF^3*nf)/54 + 4*b4nfCF3*CF^3*nf - 
    (898033*CA*CF*nf^2)/2916 - (110059*CF^2*nf^2)/243 + 
    (10432*CF*nf^3)/2187 - (384*d4AF)/NR + (4*b4C4AF*d4AF)/NR + 
    (768*d4FF*nf)/NR + (4*b4C4FF*d4FF*nf)/NR + (389083*CA^3*CF*Pi^2)/729 - 
    (91067*CA^2*CF*nf*Pi^2)/729 + (2561*CA*CF^2*nf*Pi^2)/81 - 
    108*CF^3*nf*Pi^2 + (3376*CA*CF*nf^2*Pi^2)/729 + (2176*d4AF*Pi^2)/(9*NR) - 
    (4544*d4FF*nf*Pi^2)/(9*NR) + (4144*CA^3*CF*Pi^4)/405 + 
    (21812*CA^2*CF*nf*Pi^4)/1215 - (61108*CA*CF^2*nf*Pi^4)/1215 + 
    (334*CF^3*nf*Pi^4)/45 + (16*CA*CF*nf^2*Pi^4)/81 + 
    (16*CF^2*nf^2*Pi^4)/27 - (8*CF*nf^3*Pi^4)/405 - 
    (112*d4AF*Pi^4)/(135*NR) + (160*d4FF*nf*Pi^4)/(27*NR) - 
    (12716*CA^3*CF*Pi^6)/5103 + (226*CA^2*CF*nf*Pi^6)/3645 - 
    (1436*CA*CF^2*nf*Pi^6)/945 + (29336*CF^3*nf*Pi^6)/8505 - 
    (6952*d4AF*Pi^6)/(8505*NR) - (2368*d4FF*nf*Pi^6)/(8505*NR) + 
    (1201744*CA^3*CF*Zeta[3])/81 - (247652*CA^2*CF*nf*Zeta[3])/81 - 
    (1892*CA*CF^2*nf*Zeta[3])/9 + (2240*CF^3*nf*Zeta[3])/9 - 
    (22256*CA*CF*nf^2*Zeta[3])/81 + (6928*CF^2*nf^2*Zeta[3])/27 + 
    (160*CF*nf^3*Zeta[3])/9 + (15616*d4AF*Zeta[3])/(9*NR) + 
    (10624*d4FF*nf*Zeta[3])/(9*NR) - (13052*CA^3*CF*Pi^2*Zeta[3])/27 + 
    (1040*CA^2*CF*nf*Pi^2*Zeta[3])/9 - (4432*CA*CF^2*nf*Pi^2*Zeta[3])/27 + 
    (512*CF^3*nf*Pi^2*Zeta[3])/9 + (112*CA*CF*nf^2*Pi^2*Zeta[3])/27 + 
    (1792*d4AF*Pi^2*Zeta[3])/(3*NR) - (128*d4FF*nf*Pi^2*Zeta[3])/(3*NR) + 
    (2114*CA^3*CF*Pi^4*Zeta[3])/135 + (368*d4AF*Pi^4*Zeta[3])/(45*NR) - 
    (21164*CA^3*CF*Zeta[3]^2)/9 - (8584*CA^2*CF*nf*Zeta[3]^2)/9 + 
    (6800*CA*CF^2*nf*Zeta[3]^2)/3 - 736*CF^3*nf*Zeta[3]^2 + 
    (6688*d4AF*Zeta[3]^2)/(3*NR) - (2432*d4FF*nf*Zeta[3]^2)/(3*NR) - 
    (181924*CA^3*CF*Zeta[5])/27 - (17936*CA^2*CF*nf*Zeta[5])/27 + 
    (21904*CA*CF^2*nf*Zeta[5])/9 - (7744*CF^3*nf*Zeta[5])/3 + 
    (1472*CA*CF*nf^2*Zeta[5])/9 + 32*CF^2*nf^2*Zeta[5] + 
    (3680*d4AF*Zeta[5])/(9*NR) + (43520*d4FF*nf*Zeta[5])/(9*NR) + 
    (1376*CA^3*CF*Pi^2*Zeta[5])/9 - (1024*d4AF*Pi^2*Zeta[5])/(3*NR) + 
    (11071*CA^3*CF*Zeta[7])/3 - (6968*d4AF*Zeta[7])/NR))/(256*Pi^4)


==> anc/info.txt <==
In this file we describe the content of the ancillary files of the article
"The Four-Loop Rapidity Anomalous Dimension and Event Shapes to Fourth Logarithmic Order"
By
Claude Duhr, Bernhard Mistlberger, and Gherardo Vita


---- Variables and functions used in the electronic files

The files contain the following constants:
alphaS is the strong coupling constant
CA = nc = adjoint Casimir (CA=3 in QCD)
CF = (nc^2 -1)/(2*nc) = fundamental Casimir (CF=4/3 in QCD)
nf = number of light quark flavours
TF = 1/2 in QCD
b4C4AF,b4C4FF, b4nfCACF2, b4nfCF3 unknown constants for which numerical values are provided in the text
Quartic Casimirs notation:
d4FF = (nc^2-1)*(nc^4-6*nc^2+18)/96/nc^2,
d4FA = d4AF = (nc^2-1)*nc*(nc^2+6)/48,
d4AA = (nc^2-1)*nc^2*(nc^2+36)/24
NR = dimension of the fundamental representation (NR=3 in QCD)
NA = dimension of the adjoint representation (NA=8 in QCD)

